Combined collider constraints on neutralinos and charginos

Searches for supersymmetric electroweakinos have entered a crucial phase, as the integrated luminosity of the Large Hadron Collider is now high enough to compensate for their weak production cross-sections. Working in a framework where the neutralinos and charginos are the only light sparticles in the Minimal Supersymmetric Standard Model, we use gambit to perform a detailed likelihood analysis of the electroweakino sector. We focus on the impacts of recent ATLAS and CMS searches with 36 fb$^{-1}$ of 13 TeV proton-proton collision data. We also include constraints from LEP and invisible decays of the $Z$ and Higgs bosons. Under the background-only hypothesis, we show that current LHC searches do not robustly exclude any range of neutralino or chargino masses. However, a pattern of excesses in several LHC analyses points towards a possible signal, with neutralino masses of $(m_{\tilde{\chi}_1^0}, m_{\tilde{\chi}_2^0}, m_{\tilde{\chi}_3^0}, m_{\tilde{\chi}_4^0})$ = (8-155, 103-260, 130-473, 219-502) GeV and chargino masses of $(m_{\tilde{\chi}_1^{\pm}}, m_{\tilde{\chi}_2^{\pm}})$ = (104-259, 224-507) GeV at the 95% confidence level. The lightest neutralino is mostly bino, with a possible modest Higgsino or wino component. We find that this excess has a combined local significance of $3.3\sigma$, subject to a number of cautions. If one includes LHC searches for charginos and neutralinos conducted with 8 TeV proton-proton collision data, the local significance is lowered to 2.9$\sigma$. We briefly consider the implications for dark matter, finding that the correct relic density can be obtained through the Higgs-funnel and $Z$-funnel mechanisms, even assuming that all other sparticles are decoupled. All samples, gambit input files and best-fit models from this study are available on Zenodo.

==> histograms/hatched_figs.py <==
#!/bin/python
"""
Makes histograms for 4DMSSMEW paper, to match those of the ATLAS RJ EW search
arXiv:1806.02293
"""

import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import gamma


params = {'text.usetex': True,
          'font.family': 'lmodern',
          'font.size': 14,
          'axes.titlesize': 16,
          'xtick.labelsize': 12,
          'ytick.labelsize': 12,
          'axes.labelsize': 12,
          'legend.fontsize': 10}

plt.rcParams.update(params)


ALPHA = 1.- 0.682689492


def make_plot(name, xlim, title, xlabel, ylabel, leg=False):

    _, ax = plt.subplots(figsize=(5.5, 3.5))

    ax.set_xlim(xlim)

    ax.set_ylabel(ylabel)
    ax.set_xlabel(xlabel)

    data, background, symmetric_error, plus_error, minus_error = np.loadtxt("{}.sm".format(name), unpack=True)
    signal, signal_error = np.loadtxt("{}.sig".format(name), unpack=True)
    total = background + signal
    dx = (xlim[1] - xlim[0]) / len(data)
    x = np.arange(xlim[0], xlim[1], dx) + 0.5 * dx

    data_minus_error = [(0. if d == 0. else d - gamma.ppf(0.5 * ALPHA, d)) for d in data]
    data_plus_error = gamma.isf(0.5 * ALPHA, data + 1.) - data

    SM_minus_error = (symmetric_error**2 + minus_error**2)**0.5
    SM_plus_error = (symmetric_error**2 + plus_error**2)**0.5
    theory_minus_error = (SM_minus_error**2 + signal_error**2)**0.5
    theory_plus_error = (SM_plus_error**2 + signal_error**2)**0.5

    ax.errorbar(x, data, yerr=[data_minus_error, data_plus_error],
                color='black', fmt='s', capsize=0., capthick=0, lw=1.5, ms=4,
                label=r'Data $\pm 1\sigma$')

    ax.bar(x, total, dx, color='RoyalBlue', edgecolor='RoyalBlue', lw=1,
           label='Signal')
    ax.bar(x, background, dx, color='grey', edgecolor='grey', lw=1,
           label='SM background')

    hatch_style = dict(hatch='////', fill=False, edgecolor='Crimson', alpha=1., lw=1.)
    ax.bar(x, theory_minus_error + theory_plus_error, dx,
           bottom=total - theory_minus_error, label=r'Total $\pm 1\sigma$', **hatch_style)

    ax.annotate(r'\textsf{{{}}}'.format(title), (0, 1.01),
                size=12, color='black', xycoords='axes fraction',
                horizontalalignment='left')
    ax.annotate(r'\textit{GAMBIT 2018}', (1, 1.01),
                size=10, color='black', xycoords='axes fraction',
                horizontalalignment='right')

    handles, labels = ax.get_legend_handles_labels()
    order = (0, 2, 1, 3)

    if leg:
        leg = ax.legend([handles[i] for i in order],
                        [labels[i] for i in order],
                        loc='best', numpoints=1, frameon=True, edgecolor="black")
        leg.get_frame().set_alpha(1.)

    y_max = np.ceil(max(data + data_plus_error))
    ax.set_ylim((0., y_max))

    xticks = np.arange(xlim[0], xlim[1] + 0.5 * dx, dx)
    ax.set_xticks(xticks)
    plt.grid(color="black", ls="--", lw=0.25, alpha=0.7)

    if len(data) > 10:
        for label in ax.xaxis.get_ticklabels()[1::2]:
            label.set_visible(False)

    plt.savefig('{}_hatched.pdf'.format(name), bbox_inches='tight')


if __name__ == "__main__":

    make_plot("2L_Low_H_4_1_PP", (400., 700.), r"SR2l\_low", r"$H_{4,1}^\mathrm{PP}$ (GeV)", r"Events / 50\,GeV", leg=True)
    make_plot("2L_Low_min_H_1_1_H_2_1", (0.3, 0.9), r"SR2l\_low", r"$\min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/\min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})$", r"Events / 0.1")
    make_plot("2L_ISR_pTCM_ISR", (175., 300.), r"SR2l\_ISR", r"$p_{\mathrm{T\ ISR}}^{\mathrm{CM}}$ (GeV)", r"Events / 25\,GeV")
    make_plot("2L_ISR_R_ISR", (0.4, 0.8), r"SR2l\_ISR", r"$R_\mathrm{ISR}$", "Events / 0.1")
    make_plot("SR3L_LOW_H_3_1_PP", (250, 650), r"SR3l\_low", r"$H_{3,1}^\mathrm{PP}$ (GeV)", r"Events / 25\,GeV", leg=True)
    make_plot("SR3L_LOW_pT_l1", (50., 275.), r"SR3l\_low", r"$p_\mathrm{T}^{\ell_1}$ (GeV)", r"Events / 25\,GeV")
    make_plot("SR3L_ISR_pT_CM_ISR", (100., 300.), r"SR3l\_ISR", r"$p_\mathrm{T\ ISR}^\mathrm{CM}$ (GeV)", r"Events / 25\,GeV")
    make_plot("SR3L_ISR_RISR", (0.5, 1.), r"SR3l\_ISR", r"$R_\mathrm{ISR}$", "Events / 0.1")
    make_plot("3L_Low_HPb_1_1_HPb_2_2", (0., 1.), r"SR3l\_low", r"$H_{1,1}^{P_b}/H_{2,1}^{P_b}$", "Events / 0.1", leg=True)


==> histograms/makeComparisonHists.C <==
// This macro is designed to reproduce the histograms from the ATLAS RJ EW search:

// https://arxiv.org/pdf/1806.02293.pdf

// Note that it will eventually take in a signal file for the best fit point

#include <vector>
#include "TH1F.h"
#include "TString.h"
#include "TGraphAsymmErrors.h"
#include "TStyle.h"
#include "TROOT.h"
#include "TLegend.h"
#include "TCanvas.h"
#include "TLatex.h"
#include "TColor.h"

void myText(Double_t x,Double_t y,Color_t color, TString text, Double_t size) {
  
  //Double_t tsize=0.05;
  TLatex l; //l.SetTextAlign(12); i
  l.SetTextSize(size); 
  l.SetTextFont(42);
  l.SetNDC();
  l.SetTextColor(color);
  l.DrawLatex(x,y,text);
 // l.DrawMathText(x+0.037,y,"\\it{\\ell}"); 
  return;
}

void makeComparison(TString name, int nbins, float xlow, float xhigh, float * data_cen, float * sm_cen, float * sm_sym_err, float * sm_sys_up, float * sm_sys_down, float * sig, float * sigerr, TString SR, TString XTitle, TString YTitle, bool sPlusB){

  // This function recreates the ATLAS histogram for the data and total MC background, then superimposes a signal
  // This is the main poewrhouse function that makes the plot given the above parameters

  TH1F * hist = new TH1F(name,"",nbins,xlow,xhigh);
  hist->SetBinErrorOption(TH1::kPoisson);

  TH1F * sm = new TH1F(name+"sm",name+"sm",nbins,xlow,xhigh);
   
  TGraphAsymmErrors *grMCerrorAbs = new TGraphAsymmErrors();

  for(int bin=1; bin <= nbins; bin++){
    double statError = sm_sym_err[bin-1];
    double sysErrorUp = sm_sys_up[bin-1];
    double sysErrorDown = sm_sys_down[bin-1];
    double sigError = sigerr[bin-1];
    double TotalMCerrorUp = sqrt(statError*statError+sysErrorUp*sysErrorUp);
    double TotalMCerrorDown = sqrt(statError*statError+sysErrorDown*sysErrorDown);

    if(sPlusB){
      TotalMCerrorUp = sqrt(TotalMCerrorUp*TotalMCerrorUp + sigError*sigError);
      TotalMCerrorDown = sqrt(TotalMCerrorDown*TotalMCerrorDown + sigError*sigError);
    }
    
    double step = ((xhigh-xlow)/nbins);
    double step2 = step/2.;
    
    hist->SetBinContent(bin, data_cen[bin-1]);
    if(sPlusB){
      sm->SetBinContent(bin, sm_cen[bin-1]+sig[bin-1]);
    }
    else {
      sm->SetBinContent(bin, sm_cen[bin-1]);
    }
    grMCerrorAbs->SetPoint(bin,sm->GetBinCenter(bin),sm->GetBinContent(bin));
    grMCerrorAbs->SetPointEYhigh(bin,TotalMCerrorUp);
    grMCerrorAbs->SetPointEYlow(bin,TotalMCerrorDown);
    grMCerrorAbs->SetPointEXhigh(bin,step2);
    grMCerrorAbs->SetPointEXlow(bin,step2);

  }

  TCanvas * c1 = new TCanvas("c1","c1",500,400);
  TPad*    topPad = new TPad("topPad","topPad",0,0,1,1);
  //TPad*    botPad = new TPad("botPad","botPad",0,0.0,1,0.3);
  topPad->Draw();
  //botPad->Draw();
  
  topPad->cd();
  topPad->SetBottomMargin(0.15);
  
  gStyle->SetErrorX(0.00001);
  gStyle->SetOptStat(0);
  //sm->Draw("E4&&same");
  hist->SetXTitle(XTitle);
  hist->SetYTitle(YTitle);
  hist->GetXaxis()->SetTitleSize(0.05);
  hist->GetYaxis()->SetTitleOffset(0.9);
  hist->GetYaxis()->SetTitleSize(0.05);
  hist->GetXaxis()->SetTitleOffset(1.4);
  hist->GetYaxis()->SetLabelSize(0.04);
  //hist->GetYaxis()->SetLabelOffset(0.04);
  hist->GetXaxis()->SetLabelSize(0.04);
  hist->GetXaxis()->SetLabelOffset(0.03);
  
  hist->Draw("EP");
  
  sm->SetFillColor(34);
  sm->SetLineColor(kBlack);
  sm->Draw("hist&&same");
  grMCerrorAbs->SetFillStyle(3001);
  Int_t trans_grey = TColor::GetColorTransparent(33, 1.0);
  //TColor grey = gROOT->GetColor(33);
  //grey.SetAlpha(0.35);
  //grMCerrorAbs->SetFillColor(trans_grey);
  grMCerrorAbs->SetFillColorAlpha(33, 0.8);
  grMCerrorAbs->SetMarkerColorAlpha(33, 0.8);
  grMCerrorAbs->SetLineColorAlpha(33,0.8);
  grMCerrorAbs->Draw("same && e2");
  //sm->SetFillColorAlpha(34,1.0);
  //sm->Draw("hist&&same");
  hist->SetMarkerStyle(20);
  hist->Draw("EP&&same");
  hist->SetLineColor(kBlack);

  TLegend* myLegend = new TLegend(0.48,0.60,0.82,0.87);
  myLegend->SetBorderSize(0);
  myLegend->SetFillColor(0);
  //myLegend->SetTextAlign(22);
  myLegend->SetTextSize(0.042);
  myLegend->SetTextFont(42);
  myLegend->AddEntry(hist,"Data","p");
  if(sPlusB){
    myLegend->AddEntry(sm,"Signal plus background","f");
  }
  else {
    myLegend->AddEntry(sm,"Total SM background","f");
  }
  myLegend->Draw("same");

  myText(0.75,0.92,kBlack,SR,0.05);

  c1->SaveAs(name+".pdf");
  
  return;
  
}


void makeComparisonHists(){

  // This function makes each of the figures in the paper in turn. 

  // Have used dummy signal histograms for now
  
  // Figure 10(a)

  int nbins_10a = 6;
  float data_cen_10a[] = {9, 2, 4, 2, 1, 1};
  float sm_10a[] = {3.19967, 1.14121, 1.14275, 1.23067, 0.00937717, 1.58977};
  float sym_error_10a[] = {2.484, 0.357178, 0.36545, 0.370866, 0.179964, 0.413553};
  float up_error_10a[] = {0.926997, 0.410546, 0.380163, 0.0694755, 0.0361578, 0.320034};
  float down_error_10a[] = {0.760579, 0.391414, 0.336525, 0.216755, 0.0324303, 0.228686};

  float sig_10a[] = {0.700151, 1.11918, 0.246942, 0.294225, 0.227669, 0.340623};
  float sigerr_10a[] = {0.292389, 0.437694, 0.179299, 0.218666, 0.142947, 0.174356};

  makeComparison("2L_Low_H_4_1_PP",nbins_10a,400.,700.,data_cen_10a, sm_10a, sym_error_10a, up_error_10a, down_error_10a, sig_10a, sigerr_10a, "SR2l_low", "H_{4,1}^{PP} [GeV]","Events / 50 GeV", true);
  
  // Figure 10(b)

  int nbins_10b = 6;
  float data_cen_10b[] = {1, 4, 7, 5, 1, 1};
  float sm_10b[] = {2.80539, 2.14406, 1.57782, 0.680162, 1.00491, 0.118722};
  float sym_error_10b[] = {2.45337, 0.519424, 0.405984, 0.293209, 0.326054, 0.0763852};
  float up_error_10b[] = {0.00230679, 0.0327027, 0.670254, 0.336726, 0.54772, 0.0392235};
  float down_error_10b[] = {0.0073313, 0.0207293, 0.591634, 0.296054, 0.513889, 0.0603443};

  float sig_10b[] = {0., 1.61273, 0.87917, 0.436892, 0., 0};
  float sigerr_10b[] = {0., 0.477739, 0.343858, 0.247772, 0., 0.};
  
  makeComparison("2L_Low_min_H_1_1_H_2_1",nbins_10b,0.3,0.9,data_cen_10b, sm_10b, sym_error_10b, up_error_10b, down_error_10b, sig_10b, sigerr_10b, "SR2l_low", "min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})", "Events/0.1", true);

  // Figure 10 (c)

  int nbins_10c = 5;
  float data_cen_10c[] = {3, 1, 4, 1, 2};
  float sm_10c[] = {0.236951, 0.240371, 0.507892, 0.301712, 1.45155};
  float sym_error_10c[] = {0.0710423, 0.0822104, 0.187799, 0.0937583, 0.386542};
  float up_error_10c[] = {0.481427, 0.186423, 0.258895, 0.1592, 0.405042};
  float down_error_10c[] = {0.430716, 0.111777, 0.254725, 0.150352, 0.325982};

  float sig_10c[] = {0.584755, 0.344657, 0.555836, 0.298585, 2.25415};
  float sigerr_10c[] = {0.266298, 0.199953, 0.258391, 0.22516, 0.678704};
  
  makeComparison("2L_ISR_pTCM_ISR",nbins_10c,175,300,data_cen_10c, sm_10c, sym_error_10c, up_error_10c, down_error_10c, sig_10c, sigerr_10c, "SR2l_ISR", "p_{T ISR}^{CM} [GeV]", "Events/25 GeV", true);

  // Figure 10 (d)
  
  int nbins_10d = 4;
  float data_cen_10d[] = {4, 3, 1, 3};
  float sm_10d[] = {0.799944, 0.935469, 0.60654, 0.361776};
  float sym_error_10d[] = {0.206778, 0.198733, 0.335554, 0.0760216};
  float up_error_10d[] = {0.354318, 0.646664, 0.615726, 0.278243};
  float down_error_10d[] = {0.298466, 0.495926, 0.447935, 0.279092};

  float sig_10d[] = {1.14748, 1.32184, 1.38379, 0.184876};
  float sigerr_10d[] = {0.584112, 0.369897, 0.440332, 0.130745};
  
  makeComparison("2L_ISR_R_ISR",nbins_10d,0.4,0.8,data_cen_10d, sm_10d, sym_error_10d, up_error_10d, down_error_10d, sig_10d, sigerr_10d, "SR2l_ISR", "R_{ISR} [GeV]", "Events/0.1", true);
			    
  // Figure 11 (a)

  int nbins_11a = 16;
  float data_cen_11a[] = {3, 4, 2, 3, 0, 2, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1};
  float sm_11a[] = {2.03716, 1.68312, 0.841115, 0.77426, 0.544101, 0.581672, 0.559816, 0.246298, 0.258558, 0.254724, 0.311657, 0.276503, 0.403581, 0.296219, 0.18154, 1.02744};
  float sym_error_11a[] = {0.514959, 0.290393, 0.205446, 0.366913, 0.199017, 0.176013, 0.142655, 0.0862039, 0.108647, 0.177896, 0.0933644, 0.0911523, 0.137635,  0.163725,  0.0893904, 0.295623};
  float up_error_11a[] = {0.772337, 0.731564, 0.559545, 0.490037, 0.195623, 0.217695, 0.273276, 0.292196, 0.207703, 0.228508, 0.21876, 0.166698, 0.311039, 0.220911, 0.253238, 0.839937};
  float down_error_11a[] = {0.890602, 0.817836, 0.414857, 0.491768, 0.237175, 0.194938, 0.332333, 0.306364, 0.215341, 0.241867, 0.193395, 0.173494, 0.225606, 0.186525, 0.241089, 0.812193};

  float sig_11a[] = {1.29605, 0.808361, 1.17885, 0.475057, 0.278336, 0.102741, 0.254487, 0.191174, 0.257734, 0.114212, 0.0617038, 0, 0.267044, 0.0667571, 0, 0.107642};
  float sigerr_11a[] = {0.313252, 0.244165, 0.276004, 0.16482, 0.142863, 0.0729242, 0.131193, 0.111105, 0.133654, 0.0808551, 0.0617038, 0, 0.138396, 0.0667571, 0, 0.0761179};
  
  makeComparison("SR3L_LOW_H_3_1_PP",nbins_11a, 250, 650, data_cen_11a, sm_11a, sym_error_11a, up_error_11a, down_error_11a, sig_11a, sigerr_11a, "SR3L_LOW", "H_{3,1}^{PP} [GeV]", "Events/25 GeV", true);

  int nbins_11b = 9;
  float data_cen_11b[] = {1, 2, 3, 5, 2, 1, 2, 3, 1};
  float sm_11b[] = {0.614824, 2.85365, 1.90984, 1.26217, 0.790659, 0.669387, 0.363398, 0.305288,  1.51183};
  float sym_error_11b[] = {0.4077, 0.413023, 0.419079, 0.269122, 0.215697, 0.170695, 0.195183, 0.163593, 0.314827};
  float up_error_11b[] = {1.19104, 0.922888, 0.988947, 0.585413, 0.287928, 0.193566, 0.356862, 0.272266, 0.879729};
  float down_error_11b[] = {1.29059, 0.46778, 1.15107, 0.528733, 0.205872, 0.327148, 0.340746, 0.282814, 0.740472};

  float sig_11b[] = {0.722024, 1.5096, 1.21921, 0.992932, 0.0900572, 0.312028, 0.385269, 0.121388, 0.107642};
  float sigerr_11b[] = {0.251195, 0.326187, 0.277417, 0.243214, 0.0900572, 0.144421, 0.161771, 0.0862614, 0.0761179};
  
  makeComparison("SR3L_LOW_pT_l1",nbins_11b, 50, 275, data_cen_11b, sm_11b, sym_error_11b, up_error_11b, down_error_11b, sig_11b, sigerr_11b, "SR3L_LOW", "p_{T}^{l1} [GeV]", "Events/25 GeV", true);

  int nbins_11c = 8;
  float data_cen_11c[] = {2, 2, 2, 1, 2, 1, 1, 1};
  float sm_11c[] = {1.12413, 1.00983, 0.402247, 0.407136, 0.401151, 0.195842, 0.0900404, 0.315882};
  float sym_error_11c[] = {0.165088, 0.342239, 0.171469, 0.193805, 0.172744, 0.123292, 0.104539, 0.0726094};
  float up_error_11c[] = {0.248223, 0.664591, 0.12313, 0.137283, 0.199693, 0.237566, 0.162694, 0.324417};
  float down_error_11c[] = {0.301547, 0.76683, 0.129987, 0.155949, 0.193063, 0.162441, 0.107913, 0.363496};

  float sig_11c[] = {0.984024, 1.08492, 0.510445, 0.577047, 0.320577, 0.708667, 0.425604, 0.650405};
  float sigerr_11c[] = {0.301477, 0.272912, 0.182595, 0.193387, 0.148325, 0.313324, 0.240809, 0.224911};

  makeComparison("SR3L_ISR_pT_CM_ISR", nbins_11c, 100, 300, data_cen_11c, sm_11c, sym_error_11c, up_error_11c, down_error_11c, sig_11c, sigerr_11c, "SR3L_ISR", "p_{T ISR}^{CM} [GeV]", "Events/25 GeV", true);

  int nbins_11d = 5;
  float data_cen_11d[] = {2, 1, 0, 5, 4};
  float sm_11d[] = {0.660064, 1.29116, 0.915222, 0.74801, 0.331805};
  float sym_error_11d[] = {0.247681, 0.340273, 0.197704, 0.217622, 0.207523};
  float up_error_11d[] = {0.294545, 0.796897, 0.291545, 0.420353, 0.162545};
  float down_error_11d[] = {0.204157, 0.942702, 0.446204, 0.417458, 0.186662};

  float sig_11d[] = {0.272126, 1.15417, 1.74683, 0.906387, 1.18218};
  float sigerr_11d[] = {0.138123, 0.278245, 0.396427, 0.290131, 0.356406};
    
  makeComparison("SR3L_ISR_RISR", nbins_11d, 0.5, 1, data_cen_11d, sm_11d, sym_error_11d, up_error_11d, down_error_11d, sig_11d, sigerr_11d, "SR3L_ISR", "R_{ISR}", "Events/0.1", true);
    
}


==> histograms/make_figs.py <==
#!/bin/python
# Makes histograms for 4DMSSMEW paper, to match those of the ATLAS RJ EW search arXiv:1806.02293

import sys
import os
import matplotlib as mpl
# Use LaTeX
mpl.use("pgf")
pgf_with_custom_preamble = {
  "pgf.texsystem": "pdflatex",
  "font.family": "serif", # use serif/main font for text elements
  "text.usetex": True,    # use inline math for ticks
  "pgf.rcfonts": False,   # don't setup fonts from rc parameters
  "pgf.preamble":
    [ # load additional packages
      "\\usepackage{graphicx}"
    ]
}
mpl.rcParams.update(pgf_with_custom_preamble)
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats

# Make a single plot
def make_plot(name, min_x, max_x, title, x_label, y_label, legend_location='upper right'):

  fig = plt.figure()
  fig.set_size_inches(5,3.5)
  ax1 = fig.add_subplot(111)
  ax1.set_xlim([min_x,max_x])
  ax1.set_ylabel(y_label)
  ax1.set_xlabel(x_label)
  trans = ax1.get_xaxis_transform()
  #ax1.annotate('\\includegraphics[width=0.8cm]{"'+os.getcwd()+'/logo".pdf}', (4.8e3,0.025), xycoords=trans)
  #ax1.annotate('GAMBIT 2018', (8e2,1.01), xycoords=trans, size=8, color='black', annotation_clip=False)

  sm = np.loadtxt(name+".sm")
  sig = np.loadtxt(name+".sig")
  sep = (max_x - min_x)/(sm.shape[0])
  xvals = np.arange(min_x, max_x, sep)

  alpha = 1.- 0.682689492
  data_err_low = [(0. if x == 0. else x - scipy.stats.gamma.ppf(alpha/2, x)) for x in sm[:,0]]
  data_err_high = scipy.stats.gamma.isf(alpha/2, sm[:,0]+1.) - sm[:,0]
  sm_err_low = np.sqrt(sm[:,2]*sm[:,2] + sm[:,4]*sm[:,4])
  sm_err_high = np.sqrt(sm[:,2]*sm[:,2] + sm[:,3]*sm[:,3])
  theory_err_low = np.sqrt(sm_err_low*sm_err_low + sig[:,1]*sig[:,1])
  theory_err_high = np.sqrt(sm_err_high*sm_err_high + sig[:,1]*sig[:,1])

  fig0 = fig.gca()
  fig0.errorbar(xvals+sep/2, sm[:,0], yerr=[data_err_low, data_err_high], color = 'black',  fmt='o', capthick=0, label='Data $\pm$ $1\sigma$')
  fig0.bar(xvals, sm[:,1]+sig[:,0], sep, color = 'blue', label='Signal')
  fig0.bar(xvals, sm[:,1], sep, color = 'grey', label='SM background')
  fig0.bar(xvals, sm[:,1]+sig[:,0]+theory_err_high, sep, bottom=sm[:,1]+sig[:,0]-theory_err_low, color='purple', alpha=0.3, label='Signal+BG $\pm$ $1\sigma$')
  ymin, ymax = ax1.get_ylim()
  ax1.set_ylim((0., ymax))
  fig0.annotate('\\textbf{'+title+'}', (0,1.01), size=12,color='black', xycoords='axes fraction', horizontalalignment='left')
  fig0.annotate('\\textit{GAMBIT 2018}', (1,1.01), size=8,color='black', xycoords='axes fraction', horizontalalignment='right')
  handles, labels = fig0.get_legend_handles_labels()
  if (legend_location is not 'None'):
    fig0.legend([handles[0], handles[2], handles[1], handles[3]],
                [labels[0], labels[2], labels[1], labels[3]],
                numpoints=1, loc=legend_location, frameon=False)

  #Spit out plot as pdf.
  fig.savefig(name+'.pdf', bbox_inches='tight')


# Actual plotting program
def main(argv):

  # Set legend fontsize globally as it isn't recognised as a keyword by the legend object.
  mpl.rcParams['legend.fontsize'] = 12

  make_plot("2L_Low_H_4_1_PP", 400., 700., "SR2$\ell$\_low", "$H_{4,1}^\mathrm{PP}$ (GeV)", "Events / 50\,GeV")
  make_plot("2L_Low_min_H_1_1_H_2_1", 0.3, 0.9, "SR2$\ell$\_low", "$\min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/\min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})$", "Events / 0.1")
  make_plot("2L_ISR_pTCM_ISR", 175., 300., "SR2$\ell$\_ISR", "$p_{\mathrm{T\ ISR}}^{\mathrm{CM}}$ (GeV)", "Events / 25\,GeV", "upper left")
  make_plot("2L_ISR_R_ISR", 0.4, 0.8, "SR2$\ell$\_ISR", "$R_\mathrm{ISR}$", "Events / 0.1")
  make_plot("SR3L_LOW_H_3_1_PP", 250, 650, "SR3$\ell$\_low", "$H_{3,1}^\mathrm{PP}$ (GeV)", "Events / 25\,GeV")
  make_plot("SR3L_LOW_pT_l1", 50., 275., "SR3$\ell$_low", "$p_\mathrm{T}^{\ell_1}$ (GeV)", "Events / 25\,GeV")
  make_plot("SR3L_ISR_pT_CM_ISR", 100., 300., "SR3$\ell$\_ISR", "$p_\mathrm{T\ ISR}^\mathrm{CM}$ (GeV)", "Events / 25\,GeV", "None")
  make_plot("SR3L_ISR_RISR", 0.5, 1., "SR3$\ell$\_ISR", "$R_\mathrm{ISR}$", "Events / 0.1", "upper left")
  make_plot("3L_Low_HPb_1_1_HPb_2_2", 0., 1., "SR3$\ell$\_Low", "$H_{1,1}^{P_b}/H_{2,1}^{P_b}", "Events / 0.1", "upper left")

# Handle command line arguments
if __name__ == "__main__":
   main(sys.argv[1:])




==> histograms_Rj/hatched_figs.py <==
#!/bin/python
"""
Makes histograms for 4DMSSMEW paper, to match those of the ATLAS RJ EW search
arXiv:1806.02293
"""

import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import gamma


params = {'text.usetex': True,
          'font.family': 'lmodern',
          'font.size': 14,
          'axes.titlesize': 16,
          'xtick.labelsize': 12,
          'ytick.labelsize': 12,
          'axes.labelsize': 12,
          'legend.fontsize': 10}

plt.rcParams.update(params)


ALPHA = 1.- 0.682689492


def make_plot(name, xlim, title, xlabel, ylabel, point_name, leg=False):

    _, ax = plt.subplots(figsize=(5.5, 3.5))

    ax.set_xlim(xlim)

    ax.set_ylabel(ylabel)
    ax.set_xlabel(xlabel)

    data, background, symmetric_error, plus_error, minus_error = np.loadtxt("{}.sm".format(name), unpack=True)
    signal, signal_error = np.loadtxt("{}.sig".format(name+"_"+point_name), unpack=True)
    total = background + signal
    dx = (xlim[1] - xlim[0]) / len(data)
    x1 = np.arange(xlim[0], xlim[1], dx) + 0.5 * dx
    x = np.arange(xlim[0], xlim[1], dx)

    data_minus_error = [(0. if d == 0. else d - gamma.ppf(0.5 * ALPHA, d)) for d in data]
    data_plus_error = gamma.isf(0.5 * ALPHA, data + 1.) - data

    SM_minus_error = (symmetric_error**2 + minus_error**2)**0.5
    SM_plus_error = (symmetric_error**2 + plus_error**2)**0.5
    theory_minus_error = (SM_minus_error**2 + signal_error**2)**0.5
    theory_plus_error = (SM_plus_error**2 + signal_error**2)**0.5

    ax.errorbar(x1, data, yerr=[data_minus_error, data_plus_error],
                color='black', fmt='s', capsize=0., capthick=0, lw=1.5, ms=4,
                label=r'Data $\pm 1\sigma$')

    ax.bar(x, total, dx, color='RoyalBlue', edgecolor='RoyalBlue', lw=1,
           label='Signal')
    ax.bar(x, background, dx, color='grey', edgecolor='grey', lw=1,
           label='SM background')

    hatch_style = dict(hatch='////', fill=False, edgecolor='Crimson', alpha=1., lw=1.)
    ax.bar(x, theory_minus_error + theory_plus_error, dx,
           bottom=total - theory_minus_error, label=r'Total $\pm 1\sigma$', **hatch_style)

    ax.annotate(r'\textsf{{{}}}'.format(title), (0, 1.01),
                size=12, color='black', xycoords='axes fraction',
                horizontalalignment='left')
    ax.annotate(r'\textit{GAMBIT 2018}', (1, 1.01),
                size=10, color='black', xycoords='axes fraction',
                horizontalalignment='right')

    handles, labels = ax.get_legend_handles_labels()
    order = (0, 2, 1, 3)

    if leg:
        leg = ax.legend([handles[i] for i in order],
                        [labels[i] for i in order],
                        loc='best', numpoints=1, frameon=True)
        leg.get_frame().set_alpha(1.)

    y_max = np.ceil(max(data + data_plus_error))
    ax.set_ylim((0., y_max))

    xticks = np.arange(xlim[0], xlim[1] + 0.5 * dx, dx)
    ax.set_xticks(xticks)
    plt.grid(color="black", ls="--", lw=0.25, alpha=0.7)

    if len(data) > 10:
        for label in ax.xaxis.get_ticklabels()[1::2]:
            label.set_visible(False)

    plt.savefig('{}_hatched.pdf'.format(name+"_"+point_name), bbox_inches='tight')


if __name__ == "__main__":

    point_name = "13TeVonly_bestfit"
    
    make_plot("2L_Low_H_4_1_PP", (400., 700.), r"SR2l\_low", r"$H_{4,1}^\mathrm{PP}$ (GeV)", r"Events / 50\,GeV", point_name, leg=True)
    make_plot("2L_Low_min_H_1_1_H_2_1", (0.3, 0.9), r"SR2l\_low", r"$\min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/\min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})$", r"Events / 0.1", point_name)
    make_plot("2L_ISR_pTCM_ISR", (175., 300.), r"SR2l\_ISR", r"$p_{\mathrm{T\ ISR}}^{\mathrm{CM}}$ (GeV)", r"Events / 25\,GeV", point_name)
    make_plot("2L_ISR_R_ISR", (0.4, 0.8), r"SR2l\_ISR", r"$R_\mathrm{ISR}$", "Events / 0.1", point_name)
    make_plot("SR3L_LOW_H_3_1_PP", (250, 650), r"SR3l\_low", r"$H_{3,1}^\mathrm{PP}$ (GeV)", r"Events / 25\,GeV", point_name, leg=True)
    make_plot("SR3L_LOW_pT_l1", (50., 275.), r"SR3l\_low", r"$p_\mathrm{T}^{\ell_1}$ (GeV)", r"Events / 25\,GeV", point_name)
    make_plot("SR3L_ISR_pT_CM_ISR", (100., 300.), r"SR3l\_ISR", r"$p_\mathrm{T\ ISR}^\mathrm{CM}$ (GeV)", r"Events / 25\,GeV", point_name)
    make_plot("SR3L_ISR_RISR", (0.5, 1.), r"SR3l\_ISR", r"$R_\mathrm{ISR}$", "Events / 0.1", point_name)
    make_plot("3L_Low_HPb_1_1_HPb_2_2", (0., 1.), r"SR3l\_low", r"$H_{1,1}^{P_b}/H_{2,1}^{P_b}$", "Events / 0.1", point_name, leg=True)
    
    point_name = "8TeV_13TeV_bestfit"
    
    make_plot("2L_Low_H_4_1_PP", (400., 700.), r"SR2l\_low", r"$H_{4,1}^\mathrm{PP}$ (GeV)", r"Events / 50\,GeV", point_name, leg=True)
    make_plot("2L_Low_min_H_1_1_H_2_1", (0.3, 0.9), r"SR2l\_low", r"$\min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/\min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})$", r"Events / 0.1", point_name)
    make_plot("2L_ISR_pTCM_ISR", (175., 300.), r"SR2l\_ISR", r"$p_{\mathrm{T\ ISR}}^{\mathrm{CM}}$ (GeV)", r"Events / 25\,GeV", point_name)
    make_plot("2L_ISR_R_ISR", (0.4, 0.8), r"SR2l\_ISR", r"$R_\mathrm{ISR}$", "Events / 0.1", point_name)
    make_plot("SR3L_LOW_H_3_1_PP", (250, 650), r"SR3l\_low", r"$H_{3,1}^\mathrm{PP}$ (GeV)", r"Events / 25\,GeV", point_name, leg=True)
    make_plot("SR3L_LOW_pT_l1", (50., 275.), r"SR3l\_low", r"$p_\mathrm{T}^{\ell_1}$ (GeV)", r"Events / 25\,GeV", point_name)
    make_plot("SR3L_ISR_pT_CM_ISR", (100., 300.), r"SR3l\_ISR", r"$p_\mathrm{T\ ISR}^\mathrm{CM}$ (GeV)", r"Events / 25\,GeV", point_name)
    make_plot("SR3L_ISR_RISR", (0.5, 1.), r"SR3l\_ISR", r"$R_\mathrm{ISR}$", "Events / 0.1", point_name)
    make_plot("3L_Low_HPb_1_1_HPb_2_2", (0., 1.), r"SR3l\_low", r"$H_{1,1}^{P_b}/H_{2,1}^{P_b}$", "Events / 0.1", point_name, leg=True)
    
    
    


==> histograms_Rj/makeComparisonHists.C <==
// This macro is designed to reproduce the histograms from the ATLAS RJ EW search:

// https://arxiv.org/pdf/1806.02293.pdf

// Note that it will eventually take in a signal file for the best fit point

#include <vector>
#include "TH1F.h"
#include "TString.h"
#include "TGraphAsymmErrors.h"
#include "TStyle.h"
#include "TROOT.h"
#include "TLegend.h"
#include "TCanvas.h"
#include "TLatex.h"
#include "TColor.h"

void myText(Double_t x,Double_t y,Color_t color, TString text, Double_t size) {
  
  //Double_t tsize=0.05;
  TLatex l; //l.SetTextAlign(12); i
  l.SetTextSize(size); 
  l.SetTextFont(42);
  l.SetNDC();
  l.SetTextColor(color);
  l.DrawLatex(x,y,text);
 // l.DrawMathText(x+0.037,y,"\\it{\\ell}"); 
  return;
}

void makeComparison(TString name, int nbins, float xlow, float xhigh, float * data_cen, float * sm_cen, float * sm_sym_err, float * sm_sys_up, float * sm_sys_down, float * sig, float * sigerr, TString SR, TString XTitle, TString YTitle, bool sPlusB){

  // This function recreates the ATLAS histogram for the data and total MC background, then superimposes a signal
  // This is the main poewrhouse function that makes the plot given the above parameters

  TH1F * hist = new TH1F(name,"",nbins,xlow,xhigh);
  hist->SetBinErrorOption(TH1::kPoisson);

  TH1F * sm = new TH1F(name+"sm",name+"sm",nbins,xlow,xhigh);
   
  TGraphAsymmErrors *grMCerrorAbs = new TGraphAsymmErrors();

  for(int bin=1; bin <= nbins; bin++){
    double statError = sm_sym_err[bin-1];
    double sysErrorUp = sm_sys_up[bin-1];
    double sysErrorDown = sm_sys_down[bin-1];
    double sigError = sigerr[bin-1];
    double TotalMCerrorUp = sqrt(statError*statError+sysErrorUp*sysErrorUp);
    double TotalMCerrorDown = sqrt(statError*statError+sysErrorDown*sysErrorDown);

    if(sPlusB){
      TotalMCerrorUp = sqrt(TotalMCerrorUp*TotalMCerrorUp + sigError*sigError);
      TotalMCerrorDown = sqrt(TotalMCerrorDown*TotalMCerrorDown + sigError*sigError);
    }
    
    double step = ((xhigh-xlow)/nbins);
    double step2 = step/2.;
    
    hist->SetBinContent(bin, data_cen[bin-1]);
    if(sPlusB){
      sm->SetBinContent(bin, sm_cen[bin-1]+sig[bin-1]);
    }
    else {
      sm->SetBinContent(bin, sm_cen[bin-1]);
    }
    grMCerrorAbs->SetPoint(bin,sm->GetBinCenter(bin),sm->GetBinContent(bin));
    grMCerrorAbs->SetPointEYhigh(bin,TotalMCerrorUp);
    grMCerrorAbs->SetPointEYlow(bin,TotalMCerrorDown);
    grMCerrorAbs->SetPointEXhigh(bin,step2);
    grMCerrorAbs->SetPointEXlow(bin,step2);

  }

  TCanvas * c1 = new TCanvas("c1","c1",500,400);
  TPad*    topPad = new TPad("topPad","topPad",0,0,1,1);
  //TPad*    botPad = new TPad("botPad","botPad",0,0.0,1,0.3);
  topPad->Draw();
  //botPad->Draw();
  
  topPad->cd();
  topPad->SetBottomMargin(0.15);
  
  gStyle->SetErrorX(0.00001);
  gStyle->SetOptStat(0);
  //sm->Draw("E4&&same");
  hist->SetXTitle(XTitle);
  hist->SetYTitle(YTitle);
  hist->GetXaxis()->SetTitleSize(0.05);
  hist->GetYaxis()->SetTitleOffset(0.9);
  hist->GetYaxis()->SetTitleSize(0.05);
  hist->GetXaxis()->SetTitleOffset(1.4);
  hist->GetYaxis()->SetLabelSize(0.04);
  //hist->GetYaxis()->SetLabelOffset(0.04);
  hist->GetXaxis()->SetLabelSize(0.04);
  hist->GetXaxis()->SetLabelOffset(0.03);
  
  hist->Draw("EP");
  
  sm->SetFillColor(34);
  sm->SetLineColor(kBlack);
  sm->Draw("hist&&same");
  grMCerrorAbs->SetFillStyle(3001);
  Int_t trans_grey = TColor::GetColorTransparent(33, 1.0);
  //TColor grey = gROOT->GetColor(33);
  //grey.SetAlpha(0.35);
  //grMCerrorAbs->SetFillColor(trans_grey);
  grMCerrorAbs->SetFillColorAlpha(33, 0.8);
  grMCerrorAbs->SetMarkerColorAlpha(33, 0.8);
  grMCerrorAbs->SetLineColorAlpha(33,0.8);
  grMCerrorAbs->Draw("same && e2");
  //sm->SetFillColorAlpha(34,1.0);
  //sm->Draw("hist&&same");
  hist->SetMarkerStyle(20);
  hist->Draw("EP&&same");
  hist->SetLineColor(kBlack);

  TLegend* myLegend = new TLegend(0.48,0.60,0.82,0.87);
  myLegend->SetBorderSize(0);
  myLegend->SetFillColor(0);
  //myLegend->SetTextAlign(22);
  myLegend->SetTextSize(0.042);
  myLegend->SetTextFont(42);
  myLegend->AddEntry(hist,"Data","p");
  if(sPlusB){
    myLegend->AddEntry(sm,"Signal plus background","f");
  }
  else {
    myLegend->AddEntry(sm,"Total SM background","f");
  }
  myLegend->Draw("same");

  myText(0.75,0.92,kBlack,SR,0.05);

  c1->SaveAs(name+".pdf");
  
  return;
  
}


void makeComparisonHists(){

  // This function makes each of the figures in the paper in turn. 

  // Have used dummy signal histograms for now
  
  // Figure 10(a)

  int nbins_10a = 6;
  float data_cen_10a[] = {9, 2, 4, 2, 1, 1};
  float sm_10a[] = {3.19967, 1.14121, 1.14275, 1.23067, 0.00937717, 1.58977};
  float sym_error_10a[] = {2.484, 0.357178, 0.36545, 0.370866, 0.179964, 0.413553};
  float up_error_10a[] = {0.926997, 0.410546, 0.380163, 0.0694755, 0.0361578, 0.320034};
  float down_error_10a[] = {0.760579, 0.391414, 0.336525, 0.216755, 0.0324303, 0.228686};

  float sig_10a[] = {0.700151, 1.11918, 0.246942, 0.294225, 0.227669, 0.340623};
  float sigerr_10a[] = {0.292389, 0.437694, 0.179299, 0.218666, 0.142947, 0.174356};

  makeComparison("2L_Low_H_4_1_PP",nbins_10a,400.,700.,data_cen_10a, sm_10a, sym_error_10a, up_error_10a, down_error_10a, sig_10a, sigerr_10a, "SR2l_low", "H_{4,1}^{PP} [GeV]","Events / 50 GeV", true);
  
  // Figure 10(b)

  int nbins_10b = 6;
  float data_cen_10b[] = {1, 4, 7, 5, 1, 1};
  float sm_10b[] = {2.80539, 2.14406, 1.57782, 0.680162, 1.00491, 0.118722};
  float sym_error_10b[] = {2.45337, 0.519424, 0.405984, 0.293209, 0.326054, 0.0763852};
  float up_error_10b[] = {0.00230679, 0.0327027, 0.670254, 0.336726, 0.54772, 0.0392235};
  float down_error_10b[] = {0.0073313, 0.0207293, 0.591634, 0.296054, 0.513889, 0.0603443};

  float sig_10b[] = {0., 1.61273, 0.87917, 0.436892, 0., 0};
  float sigerr_10b[] = {0., 0.477739, 0.343858, 0.247772, 0., 0.};
  
  makeComparison("2L_Low_min_H_1_1_H_2_1",nbins_10b,0.3,0.9,data_cen_10b, sm_10b, sym_error_10b, up_error_10b, down_error_10b, sig_10b, sigerr_10b, "SR2l_low", "min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})", "Events/0.1", true);

  // Figure 10 (c)

  int nbins_10c = 5;
  float data_cen_10c[] = {3, 1, 4, 1, 2};
  float sm_10c[] = {0.236951, 0.240371, 0.507892, 0.301712, 1.45155};
  float sym_error_10c[] = {0.0710423, 0.0822104, 0.187799, 0.0937583, 0.386542};
  float up_error_10c[] = {0.481427, 0.186423, 0.258895, 0.1592, 0.405042};
  float down_error_10c[] = {0.430716, 0.111777, 0.254725, 0.150352, 0.325982};

  float sig_10c[] = {0.584755, 0.344657, 0.555836, 0.298585, 2.25415};
  float sigerr_10c[] = {0.266298, 0.199953, 0.258391, 0.22516, 0.678704};
  
  makeComparison("2L_ISR_pTCM_ISR",nbins_10c,175,300,data_cen_10c, sm_10c, sym_error_10c, up_error_10c, down_error_10c, sig_10c, sigerr_10c, "SR2l_ISR", "p_{T ISR}^{CM} [GeV]", "Events/25 GeV", true);

  // Figure 10 (d)
  
  int nbins_10d = 4;
  float data_cen_10d[] = {4, 3, 1, 3};
  float sm_10d[] = {0.799944, 0.935469, 0.60654, 0.361776};
  float sym_error_10d[] = {0.206778, 0.198733, 0.335554, 0.0760216};
  float up_error_10d[] = {0.354318, 0.646664, 0.615726, 0.278243};
  float down_error_10d[] = {0.298466, 0.495926, 0.447935, 0.279092};

  float sig_10d[] = {1.14748, 1.32184, 1.38379, 0.184876};
  float sigerr_10d[] = {0.584112, 0.369897, 0.440332, 0.130745};
  
  makeComparison("2L_ISR_R_ISR",nbins_10d,0.4,0.8,data_cen_10d, sm_10d, sym_error_10d, up_error_10d, down_error_10d, sig_10d, sigerr_10d, "SR2l_ISR", "R_{ISR} [GeV]", "Events/0.1", true);
			    
  // Figure 11 (a)

  int nbins_11a = 16;
  float data_cen_11a[] = {3, 4, 2, 3, 0, 2, 0, 0, 0, 2, 1, 2, 0, 0, 0, 1};
  float sm_11a[] = {2.03716, 1.68312, 0.841115, 0.77426, 0.544101, 0.581672, 0.559816, 0.246298, 0.258558, 0.254724, 0.311657, 0.276503, 0.403581, 0.296219, 0.18154, 1.02744};
  float sym_error_11a[] = {0.514959, 0.290393, 0.205446, 0.366913, 0.199017, 0.176013, 0.142655, 0.0862039, 0.108647, 0.177896, 0.0933644, 0.0911523, 0.137635,  0.163725,  0.0893904, 0.295623};
  float up_error_11a[] = {0.772337, 0.731564, 0.559545, 0.490037, 0.195623, 0.217695, 0.273276, 0.292196, 0.207703, 0.228508, 0.21876, 0.166698, 0.311039, 0.220911, 0.253238, 0.839937};
  float down_error_11a[] = {0.890602, 0.817836, 0.414857, 0.491768, 0.237175, 0.194938, 0.332333, 0.306364, 0.215341, 0.241867, 0.193395, 0.173494, 0.225606, 0.186525, 0.241089, 0.812193};

  float sig_11a[] = {1.29605, 0.808361, 1.17885, 0.475057, 0.278336, 0.102741, 0.254487, 0.191174, 0.257734, 0.114212, 0.0617038, 0, 0.267044, 0.0667571, 0, 0.107642};
  float sigerr_11a[] = {0.313252, 0.244165, 0.276004, 0.16482, 0.142863, 0.0729242, 0.131193, 0.111105, 0.133654, 0.0808551, 0.0617038, 0, 0.138396, 0.0667571, 0, 0.0761179};
  
  makeComparison("SR3L_LOW_H_3_1_PP",nbins_11a, 250, 650, data_cen_11a, sm_11a, sym_error_11a, up_error_11a, down_error_11a, sig_11a, sigerr_11a, "SR3L_LOW", "H_{3,1}^{PP} [GeV]", "Events/25 GeV", true);

  int nbins_11b = 9;
  float data_cen_11b[] = {1, 2, 3, 5, 2, 1, 2, 3, 1};
  float sm_11b[] = {0.614824, 2.85365, 1.90984, 1.26217, 0.790659, 0.669387, 0.363398, 0.305288,  1.51183};
  float sym_error_11b[] = {0.4077, 0.413023, 0.419079, 0.269122, 0.215697, 0.170695, 0.195183, 0.163593, 0.314827};
  float up_error_11b[] = {1.19104, 0.922888, 0.988947, 0.585413, 0.287928, 0.193566, 0.356862, 0.272266, 0.879729};
  float down_error_11b[] = {1.29059, 0.46778, 1.15107, 0.528733, 0.205872, 0.327148, 0.340746, 0.282814, 0.740472};

  float sig_11b[] = {0.722024, 1.5096, 1.21921, 0.992932, 0.0900572, 0.312028, 0.385269, 0.121388, 0.107642};
  float sigerr_11b[] = {0.251195, 0.326187, 0.277417, 0.243214, 0.0900572, 0.144421, 0.161771, 0.0862614, 0.0761179};
  
  makeComparison("SR3L_LOW_pT_l1",nbins_11b, 50, 275, data_cen_11b, sm_11b, sym_error_11b, up_error_11b, down_error_11b, sig_11b, sigerr_11b, "SR3L_LOW", "p_{T}^{l1} [GeV]", "Events/25 GeV", true);

  int nbins_11c = 8;
  float data_cen_11c[] = {2, 2, 2, 1, 2, 1, 1, 1};
  float sm_11c[] = {1.12413, 1.00983, 0.402247, 0.407136, 0.401151, 0.195842, 0.0900404, 0.315882};
  float sym_error_11c[] = {0.165088, 0.342239, 0.171469, 0.193805, 0.172744, 0.123292, 0.104539, 0.0726094};
  float up_error_11c[] = {0.248223, 0.664591, 0.12313, 0.137283, 0.199693, 0.237566, 0.162694, 0.324417};
  float down_error_11c[] = {0.301547, 0.76683, 0.129987, 0.155949, 0.193063, 0.162441, 0.107913, 0.363496};

  float sig_11c[] = {0.984024, 1.08492, 0.510445, 0.577047, 0.320577, 0.708667, 0.425604, 0.650405};
  float sigerr_11c[] = {0.301477, 0.272912, 0.182595, 0.193387, 0.148325, 0.313324, 0.240809, 0.224911};

  makeComparison("SR3L_ISR_pT_CM_ISR", nbins_11c, 100, 300, data_cen_11c, sm_11c, sym_error_11c, up_error_11c, down_error_11c, sig_11c, sigerr_11c, "SR3L_ISR", "p_{T ISR}^{CM} [GeV]", "Events/25 GeV", true);

  int nbins_11d = 5;
  float data_cen_11d[] = {2, 1, 0, 5, 4};
  float sm_11d[] = {0.660064, 1.29116, 0.915222, 0.74801, 0.331805};
  float sym_error_11d[] = {0.247681, 0.340273, 0.197704, 0.217622, 0.207523};
  float up_error_11d[] = {0.294545, 0.796897, 0.291545, 0.420353, 0.162545};
  float down_error_11d[] = {0.204157, 0.942702, 0.446204, 0.417458, 0.186662};

  float sig_11d[] = {0.272126, 1.15417, 1.74683, 0.906387, 1.18218};
  float sigerr_11d[] = {0.138123, 0.278245, 0.396427, 0.290131, 0.356406};
    
  makeComparison("SR3L_ISR_RISR", nbins_11d, 0.5, 1, data_cen_11d, sm_11d, sym_error_11d, up_error_11d, down_error_11d, sig_11d, sigerr_11d, "SR3L_ISR", "R_{ISR}", "Events/0.1", true);
    
}


==> histograms_Rj/make_figs.py <==
#!/bin/python
# Makes histograms for 4DMSSMEW paper, to match those of the ATLAS RJ EW search arXiv:1806.02293

import sys
import os
import matplotlib as mpl
# Use LaTeX
mpl.use("pgf")
pgf_with_custom_preamble = {
  "pgf.texsystem": "pdflatex",
  "font.family": "serif", # use serif/main font for text elements
  "text.usetex": True,    # use inline math for ticks
  "pgf.rcfonts": False,   # don't setup fonts from rc parameters
  "pgf.preamble":
    [ # load additional packages
      "\\usepackage{graphicx}"
    ]
}
mpl.rcParams.update(pgf_with_custom_preamble)
import matplotlib.pyplot as plt
import numpy as np
import scipy.stats

# Make a single plot
def make_plot(name, min_x, max_x, title, x_label, y_label, legend_location='upper right'):

  fig = plt.figure()
  fig.set_size_inches(5,3.5)
  ax1 = fig.add_subplot(111)
  ax1.set_xlim([min_x,max_x])
  ax1.set_ylabel(y_label)
  ax1.set_xlabel(x_label)
  trans = ax1.get_xaxis_transform()
  #ax1.annotate('\\includegraphics[width=0.8cm]{"'+os.getcwd()+'/logo".pdf}', (4.8e3,0.025), xycoords=trans)
  #ax1.annotate('GAMBIT 2018', (8e2,1.01), xycoords=trans, size=8, color='black', annotation_clip=False)

  sm = np.loadtxt(name+".sm")
  sig = np.loadtxt(name+".sig")
  sep = (max_x - min_x)/(sm.shape[0])
  xvals = np.arange(min_x, max_x, sep)

  alpha = 1.- 0.682689492
  data_err_low = [(0. if x == 0. else x - scipy.stats.gamma.ppf(alpha/2, x)) for x in sm[:,0]]
  data_err_high = scipy.stats.gamma.isf(alpha/2, sm[:,0]+1.) - sm[:,0]
  sm_err_low = np.sqrt(sm[:,2]*sm[:,2] + sm[:,4]*sm[:,4])
  sm_err_high = np.sqrt(sm[:,2]*sm[:,2] + sm[:,3]*sm[:,3])
  theory_err_low = np.sqrt(sm_err_low*sm_err_low + sig[:,1]*sig[:,1])
  theory_err_high = np.sqrt(sm_err_high*sm_err_high + sig[:,1]*sig[:,1])

  fig0 = fig.gca()
  fig0.errorbar(xvals+sep/2, sm[:,0], yerr=[data_err_low, data_err_high], color = 'black',  fmt='o', capthick=0, label='Data $\pm$ $1\sigma$')
  fig0.bar(xvals, sm[:,1]+sig[:,0], sep, color = 'blue', label='Signal')
  fig0.bar(xvals, sm[:,1], sep, color = 'grey', label='SM background')
  fig0.bar(xvals, sm[:,1]+sig[:,0]+theory_err_high, sep, bottom=sm[:,1]+sig[:,0]-theory_err_low, color='purple', alpha=0.3, label='Signal+BG $\pm$ $1\sigma$')
  ymin, ymax = ax1.get_ylim()
  ax1.set_ylim((0., ymax))
  fig0.annotate('\\textbf{'+title+'}', (0,1.01), size=12,color='black', xycoords='axes fraction', horizontalalignment='left')
  fig0.annotate('\\textit{GAMBIT 2018}', (1,1.01), size=8,color='black', xycoords='axes fraction', horizontalalignment='right')
  handles, labels = fig0.get_legend_handles_labels()
  if (legend_location is not 'None'):
    fig0.legend([handles[0], handles[2], handles[1], handles[3]],
                [labels[0], labels[2], labels[1], labels[3]],
                numpoints=1, loc=legend_location, frameon=False)

  #Spit out plot as pdf.
  fig.savefig(name+'.pdf', bbox_inches='tight')


# Actual plotting program
def main(argv):

  # Set legend fontsize globally as it isn't recognised as a keyword by the legend object.
  mpl.rcParams['legend.fontsize'] = 12

  make_plot("2L_Low_H_4_1_PP", 400., 700., "SR2$\ell$\_low", "$H_{4,1}^\mathrm{PP}$ (GeV)", "Events / 50\,GeV")
  make_plot("2L_Low_min_H_1_1_H_2_1", 0.3, 0.9, "SR2$\ell$\_low", "$\min(H^{P_{a}}_{1,1},H^{P_{b}}_{1,1})/\min(H^{P_{a}}_{2,1},H^{P_{b}}_{2,1})$", "Events / 0.1")
  make_plot("2L_ISR_pTCM_ISR", 175., 300., "SR2$\ell$\_ISR", "$p_{\mathrm{T\ ISR}}^{\mathrm{CM}}$ (GeV)", "Events / 25\,GeV", "upper left")
  make_plot("2L_ISR_R_ISR", 0.4, 0.8, "SR2$\ell$\_ISR", "$R_\mathrm{ISR}$", "Events / 0.1")
  make_plot("SR3L_LOW_H_3_1_PP", 250, 650, "SR3$\ell$\_low", "$H_{3,1}^\mathrm{PP}$ (GeV)", "Events / 25\,GeV")
  make_plot("SR3L_LOW_pT_l1", 50., 275., "SR3$\ell$_low", "$p_\mathrm{T}^{\ell_1}$ (GeV)", "Events / 25\,GeV")
  make_plot("SR3L_ISR_pT_CM_ISR", 100., 300., "SR3$\ell$\_ISR", "$p_\mathrm{T\ ISR}^\mathrm{CM}$ (GeV)", "Events / 25\,GeV", "None")
  make_plot("SR3L_ISR_RISR", 0.5, 1., "SR3$\ell$\_ISR", "$R_\mathrm{ISR}$", "Events / 0.1", "upper left")
  make_plot("3L_Low_HPb_1_1_HPb_2_2", 0., 1., "SR3$\ell$\_Low", "$H_{1,1}^{P_b}/H_{2,1}^{P_b}", "Events / 0.1", "upper left")

# Handle command line arguments
if __name__ == "__main__":
   main(sys.argv[1:])




==> histograms_multiLep/hatched_figs.py <==
#!/bin/python
"""
Makes histograms for 4DMSSMEW paper, to match those of the ATLAS multi-lep search
arXiv:1806.02293
"""

import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import gamma


params = {'text.usetex': True,
          'font.family': 'lmodern',
          'font.size': 14,
          'axes.titlesize': 16,
          'xtick.labelsize': 12,
          'ytick.labelsize': 12,
          'axes.labelsize': 12,
          'legend.fontsize': 10}

plt.rcParams.update(params)


ALPHA = 1.- 0.682689492

def make_plot(name, xlim, title, xlabel, ylabel, point_name, leg=False):

    _, ax = plt.subplots(figsize=(5.5, 3.5))

    ax.set_xlim(xlim)

    ax.set_ylabel(ylabel)
    ax.set_xlabel(xlabel)


    data, background, SM_plus_error, SM_minus_error = np.loadtxt("{}.sm".format(name), unpack=True)

    signal, signal_error = np.loadtxt("{}.sig".format(name+"_"+point_name), unpack=True)
    total = background + signal
    dx = (xlim[1] - xlim[0]) / len(data)
    x1 = np.arange(xlim[0], xlim[1], dx) + 0.5 * dx
    x = np.arange(xlim[0], xlim[1], dx)

    theory_minus_error = (SM_minus_error**2 + signal_error**2)**0.5
    theory_plus_error = (SM_plus_error**2 + signal_error**2)**0.5
    data_minus_error = [(0. if d == 0. else d - gamma.ppf(0.5 * ALPHA, d)) for d in data]
    data_plus_error =  [(0. if d == 0. else gamma.isf(0.5 * ALPHA, d + 1.) - d) for d in data]


    ax.errorbar(x1, data, yerr=[data_minus_error, data_plus_error],
                color='black', fmt='s', capsize=0., capthick=0, lw=1.5, ms=4,
                label=r'Data $\pm 1\sigma$')

    ax.bar(x, total, dx, color='RoyalBlue', edgecolor='RoyalBlue', lw=1,
           label='Signal')
    ax.bar(x, background, dx, color='grey', edgecolor='grey', lw=1,
           label='SM background')

    hatch_style = dict(hatch='////', fill=False, edgecolor='Crimson', alpha=1., lw=1.)
    ax.bar(x, theory_minus_error + theory_plus_error, dx,
           bottom=total - theory_minus_error, label=r'Total $\pm 1\sigma$', **hatch_style)

    ax.annotate(r'\textsf{{{}}}'.format(title), (0, 1.01),
                size=12, color='black', xycoords='axes fraction',
                horizontalalignment='left')
    ax.annotate(r'\textit{GAMBIT 2018}', (1, 1.01),
                size=10, color='black', xycoords='axes fraction',
                horizontalalignment='right')

    handles, labels = ax.get_legend_handles_labels()
    order = (0, 2, 1, 3)

    if leg:
        leg = ax.legend([handles[i] for i in order],
                        [labels[i] for i in order],
                        loc='best', numpoints=1, frameon=True)
        leg.get_frame().set_alpha(1.)

#    y_max = np.ceil(max(data + data_plus_error))
    ax.set_ylim((0.01, 200))
    ax.set_yscale('log')

    xticks = np.arange(xlim[0], xlim[1] + 0.5 * dx, dx)
    ax.set_xticks(xticks)
    plt.grid(color="black", ls="--", lw=0.25, alpha=0.7)

    if len(data) > 10:
        for label in ax.xaxis.get_ticklabels()[1::2]:
            label.set_visible(False)

    plt.savefig('{}_hatched.pdf'.format(name+"_"+point_name), bbox_inches='tight')


if __name__ == "__main__":

    point_name = "13TeVonly_bestfit"

    make_plot("SR2_high", (50., 300.), r"SR2\_int/high", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 25\,GeV", point_name, leg=True)
    make_plot("SR2_low", (50., 300.), r"SR2\_low", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 25\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_0j_abc", (0., 300.), r"SR3\_WZ\_0Ja,b,c", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_1j_a", (0., 300.), r"SR3\_WZ\_1Ja", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_1j_b", (0., 300.), r"SR3\_WZ\_1Jb", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_1j_c", (0., 300.), r"SR3\_WZ\_1Jc", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)



    point_name = "8TeV_13TeV_bestfit"

    make_plot("SR2_high", (50., 300.), r"SR2\_int/high", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 25\,GeV", point_name, leg=True)
    make_plot("SR2_low", (50., 300.), r"SR2\_low", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 25\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_0j_abc", (0., 300.), r"SR3\_WZ\_0Ja,b,c", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_1j_a", (0., 300.), r"SR3\_WZ\_1Ja", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_1j_b", (0., 300.), r"SR3\_WZ\_1Jb", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)
    make_plot("SR3_WZ_1j_c", (0., 300.), r"SR3\_WZ\_1Jc", r"$E_T^\mathrm{minss}$ (GeV)", r"Events / 20\,GeV", point_name, leg=True)











